Graphyti: A Semi-External Memory Graph Library for FlashGraph

Graph datasets exceed the in-memory capacity of most standalone machines. Traditionally, graph frameworks have overcome memory limitations through scale-out, distributing computing. Emerging frameworks avoid the network bottleneck of distributed data with Semi-External Memory (SEM) that uses a single multicore node and operates on graphs larger than memory. In SEM, $\mathcal{O}(m)$ data resides on disk and $\mathcal{O}(n)$ data in memory, for a graph with $n$ vertices and $m$ edges. For developers, this adds complexity because they must explicitly encode I/O within applications. We present principles that are critical for application developers to adopt in order to achieve state-of-the-art performance, while minimizing I/O and memory for algorithms in SEM. We present them in Graphyti, an extensible parallel SEM graph library built on FlashGraph and available in Python via pip. In SEM, Graphyti achieves 80% of the performance of in-memory execution and retains the performance of FlashGraph, which outperforms distributed engines, such as PowerGraph and Galois.

==> repl.py <==
import argparse
import os

def repl(files, findword, replword, ignore_comments=False):
    for full_fn in files:
        found = False
        script = open(full_fn, "rb")
        lines = script.read().splitlines()
        script.close()
        # Exception for html

        for lid, line in enumerate(lines):
            if findword in line:
                lines[lid] = line.replace(findword, replword)
                found = True

        if (found):

            script = open(full_fn, "wb")
            script.write("\n".join(lines))
            script.close()
            print "\t\tEdited: '{}' ...".format(full_fn)

def hidden(path):
    breakdown = path.split("/")

    for item in breakdown:
        if item.startswith("."):
            return True
    return False

def main():
    parser = argparse.ArgumentParser(description="Replace one word")
    parser.add_argument("findword", action="store", help="The word to find")
    parser.add_argument("replword", action="store", help="The word with which to replace the findword")
    parser.add_argument("-d", "--dirname", action="store", default=".", help="Directory where to start walk")
    parser.add_argument("-f", "--files", action="store", nargs="*", help="Files you want license added to")
    parser.add_argument("-e", "--file_exts", nargs="*", action="store", \
      default=[".py", ".cpp", ".hpp", ".c", ".h"], \
      help="File extensions to add to the files altered")
    parser.add_argument("-i", "--ignore", nargs="*", action="store", \
      default=["README", "__init__.py", "TODO", __file__], \
      help="Files to ignore")

    result = parser.parse_args()

    if result.files:
        print "Repl on individual files: {}...".format("\n".join(result.files))
        repl(result.files, result.findword, result.replword)

    else:
        print "Repl on a directory of files ..."
        files = []
        for root, dirnames, filenames in os.walk(os.path.abspath(result.dirname)):
            for filename in filenames:
                full_fn = os.path.join(root, filename)
                if os.path.isfile(full_fn) and not hidden(full_fn) \
                        and not os.path.basename(full_fn) in result.ignore \
                        and (os.path.splitext(full_fn)[-1].lower().strip() \
                        in result.file_exts):
                            print "Adding {} to list ..".format(full_fn)
                            files.append(full_fn)

        repl(files, result.findword, result.replword)

if __name__ == "__main__":
    main()
